Stable soft extrapolation of entire functions

Soft extrapolation refers to the problem of recovering a function from its samples, multiplied by a fast-decaying window and perturbed by an additive noise, over an interval which is potentially larger than the essential support of the window. A core theoretical question is to provide bounds on the possible amount of extrapolation, depending on the sample perturbation level and the function prior. In this paper we consider soft extrapolation of entire functions of finite order and type (containing the class of bandlimited functions as a special case), multiplied by a super-exponentially decaying window (such as a Gaussian). We consider a weighted least-squares polynomial approximation with judiciously chosen number of terms and a number of samples which scales linearly with the degree of approximation. It is shown that this simple procedure provides stable recovery with an extrapolation factor which scales logarithmically with the perturbation level and is inversely proportional to the characteristic lengthscale of the function. The pointwise extrapolation error exhibits a H\"{o}lder-type continuity with an exponent derived from weighted potential theory, which changes from 1 near the available samples, to 0 when the extrapolation distance reaches the characteristic smoothness length scale of the function. The algorithm is asymptotically minimax, in the sense that there is essentially no better algorithm yielding meaningfully lower error over the same smoothness class. When viewed in the dual domain, the above problem corresponds to (stable) simultaneous de-convolution and super-resolution for objects of small space/time extent. Our results then show that the amount of achievable super-resolution is inversely proportional to the object size, and therefore can be significant for small objects.

==> drawings/geogebra_javascript.js <==
function ggbOnInit() {}


==> drawings/windows-plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101826,       1806]
NotebookOptionsPosition[    100517,       1777]
NotebookOutlinePosition[    100876,       1793]
CellTagsIndexPosition[    100833,       1790]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"Function", "[", 
    RowBox[{"\[Omega]", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       SuperscriptBox["\[Omega]", "\[Alpha]"]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7151907584290524`*^9, 3.7151908106661253`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f414fadb-ccfe-42d0-91a0-b9aa6e70a681"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", 
      RowBox[{"Re", "[", 
       RowBox[{"InverseFourierTransform", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "\[Alpha]", "]"}], "[", "\[Omega]", "]"}], ",", 
         "\[Omega]", ",", "x"}], "]"}], "]"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7151907920780563`*^9, 3.715190876432726*^9}, {
  3.73227861890445*^9, 3.732278622109929*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"55a1258a-1ea7-4f19-8d6b-01a3ad8cc892"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DoPlot", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ff", ",", "gg"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "\[Alpha]", "]"}], "[", "\[Omega]", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Omega]", ",", 
           RowBox[{"-", "3"}], ",", "3"}], "}"}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(w\), \(\[Alpha]\)]\)(\[Omega])\>\"", 
           "<>", "\"\<, \[Alpha]=\>\"", " ", "<>", 
           RowBox[{"ToString", "[", "\[Alpha]", "]"}]}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"g", "[", "\[Alpha]", "]"}], "[", "x", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(K\), \(\[Alpha]\)]\)(x)\>\"", "<>", 
           "\"\<, \[Alpha]=\>\"", " ", "<>", 
           RowBox[{"ToString", "[", "\[Alpha]", "]"}]}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7151909527848577`*^9, 3.71519128569315*^9}, {
  3.715191316886712*^9, 3.715191328743698*^9}, {3.715191372903317*^9, 
  3.7151913731340857`*^9}, {3.715191433185418*^9, 3.715191471822898*^9}, {
  3.732278633488729*^9, 3.732278716266674*^9}, {3.732278907532127*^9, 
  3.732278916013337*^9}, {3.732278950235153*^9, 3.7322789643516827`*^9}, {
  3.732279024300026*^9, 3.732279039629107*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c2b274aa-5fcb-494b-bf28-aec4eeeb3436"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"GraphicsGrid", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DoPlot", "[", "\[Alpha]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "12"}], "}"}]}], "}"}]}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.715191070239766*^9, 3.7151910918044043`*^9}, {
  3.7151914945916653`*^9, 3.7151915636317873`*^9}, {3.715191956601548*^9, 
  3.7151919578952417`*^9}, {3.732278725210388*^9, 3.7322787252724752`*^9}, {
  3.732278969264337*^9, 3.732278979503162*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"35aaceea-daf3-4b35-bb69-78b5eb1ec7ce"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"531180.5006128303`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,13,5,
   18523443504881348473,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.73227872755433*^9, 3.732278980000105*^9, 
  3.732279050619288*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"da583dae-7669-4320-8ebb-24a6c67d1d48"],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], LineBox[CompressedData["
1:eJw1mnc0lm/cwJ/9FFFJimQmQmUlMr53dlIopOxRIrNsZWWvJDOSEVFCohDu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            "]]},
          Annotation[#, "Charting`Private`Tag$65034#1"]& ]}, {}, {}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->All,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotLabel->FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(\[Alpha]\\)]\\)(\[Omega]), \
\[Alpha]=2\"", TraditionalForm],
       PlotRange->{{-3, 3}, {0., 0.9999997867510554}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {192., -118.66252583997979}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}], InsetBox[
      GraphicsBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], LineBox[CompressedData["
1:eJwUl3c8Fd4bx22y9x73XpSVKCPqnnNQ+SpJMhIqskKyI6MiI0n2iIyMSMoo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            "]]},
          Annotation[#, "Charting`Private`Tag$65084#1"]& ]}, {}, {}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->All,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotLabel->FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(K\\), \\(\[Alpha]\\)]\\)(x), \
\[Alpha]=2\"", TraditionalForm],
       PlotRange->{{-10, 10}, {0., 0.7071063623261413}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {576., -118.66252583997979}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}]}, {InsetBox[
      GraphicsBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], LineBox[CompressedData["
1:eJxF23k81N/3OHChkiRZypYskaSyl2XmlCVCiSiFoqKIkrIk+5a9kuwpipAk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            "]]},
          Annotation[#, "Charting`Private`Tag$65129#1"]& ]}, {}, {}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->All,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotLabel->FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(w\\), \\(\[Alpha]\\)]\\)(\[Omega]), \
\[Alpha]=12\"", TraditionalForm],
       PlotRange->{{-3, 3}, {0., 1.}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {192., -355.98757751993935}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}], InsetBox[
      GraphicsBox[{{{}, {}, 
         TagBox[
          {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
           Opacity[1.], LineBox[CompressedData["
1:eJw1m3k4VV/UxyVT5nvN473mCBWRVPZGaFD5KRmSMiSZkoRSpCKZClFJZMg8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            "]]},
          Annotation[#, "Charting`Private`Tag$80996#1"]& ]}, {}, {}},
       AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
       Axes->{True, True},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{False, False}, {False, False}},
       FrameLabel->{{None, None}, {None, None}},
       FrameTicks->{{Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
          Charting`ScaledFrameTicks[{Identity, Identity}]}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->All,
       Method->{
        "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
         AbsolutePointSize[6], "ScalingFunctions" -> None, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotLabel->FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(K\\), \\(\[Alpha]\\)]\\)(x), \
\[Alpha]=12\"", TraditionalForm],
       PlotRange->{{-10, 10}, {-0.15056021691430738`, 0.7646010650467301}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {576., -355.98757751993935}, 
      ImageScaled[{0.5, 0.5}], {360., 222.4922359499621}]}}, {}},
  ContentSelectable->True,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{3.7151919707804317`*^9, 3.732278736866435*^9, 
  3.732278989162184*^9, 3.732279059939479*^9},
 CellLabel->"Out[13]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"ba7a9f30-de4c-4eca-8b52-4bc9fb984c83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.732279147156804*^9, 3.732279156835812*^9}, {
  3.732279197174654*^9, 3.7322792011822987`*^9}, {3.732279256231989*^9, 
  3.732279262151512*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9708b6ba-1127-45b4-a665-ae7c6ca98063"],

Cell[BoxData["\<\"/Users/dima/Dropbox \
(MIT)/papers/analytic_extrapolation/drawings\"\>"], "Output",
 CellChangeTimes->{3.732279276906402*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"de318c25-d13f-4ba6-bd3d-bfa605d11732"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<./windows.eps\>\"", ",", "%13", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.7322791095842867`*^9, {3.7322792149771423`*^9, 3.7322792195496597`*^9}, 
   3.732279283924294*^9},
 NumberMarks->False,
 CellLabel->"In[20]:=",ExpressionUUID->"c9e3d5ca-62cb-4893-be34-28240ac2f064"],

Cell[BoxData["\<\"./windows.eps\"\>"], "Output",
 CellChangeTimes->{{3.7322790967724237`*^9, 3.732279130767748*^9}, 
   3.732279286918648*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"735af3fd-8bc0-4491-a26a-3761e854720f"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{-1536, Automatic}, {Automatic, -194}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 422, 11, 33, "Input",ExpressionUUID->"f414fadb-ccfe-42d0-91a0-b9aa6e70a681"],
Cell[983, 33, 630, 16, 30, "Input",ExpressionUUID->"55a1258a-1ea7-4f19-8d6b-01a3ad8cc892"],
Cell[1616, 51, 1910, 43, 115, "Input",ExpressionUUID->"c2b274aa-5fcb-494b-bf28-aec4eeeb3436"],
Cell[CellGroupData[{
Cell[3551, 98, 666, 15, 30, "Input",ExpressionUUID->"35aaceea-daf3-4b35-bb69-78b5eb1ec7ce"],
Cell[4220, 115, 524, 12, 24, "Message",ExpressionUUID->"da583dae-7669-4320-8ebb-24a6c67d1d48"],
Cell[4747, 129, 94532, 1611, 240, 77472, 1331, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"ba7a9f30-de4c-4eca-8b52-4bc9fb984c83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99316, 1745, 349, 6, 30, "Input",ExpressionUUID->"9708b6ba-1127-45b4-a665-ae7c6ca98063"],
Cell[99668, 1753, 222, 3, 34, "Output",ExpressionUUID->"de318c25-d13f-4ba6-bd3d-bfa605d11732"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99927, 1761, 350, 8, 30, "Input",ExpressionUUID->"c9e3d5ca-62cb-4893-be34-28240ac2f064"],
Cell[100280, 1771, 221, 3, 92, "Output",ExpressionUUID->"735af3fd-8bc0-4491-a26a-3761e854720f"]
}, Open  ]]
}
]
*)


